Measuring GEO Visibility: Prompt Corpora Define the Answer Market

GEO (generative engine optimization) visibility scores aggregate source appearances, citations, or brand mentions in generated answers. The prompt corpus selects the situations evaluated, while weights determine their relative importance. Together they define an "answer market" that need not represent actual user demand. Prompt wording can alter retrieval, competing sources, and generated answers. Scoring then requires identifying the appearances, citations, or mentions of interest. If a language model performs this task, its instruction can change the score assigned to an unchanged answer. Our critical survey examines how these choices help define what a GEO score measures. It draws on research into whether indicators measure the intended phenomenon, total survey error, and information retrieval evaluation. The framework specifies situation annotation, prompt formulations, execution conditions, weights, and scoring rules. When weights are unknown or remain to be chosen, the framework reports sets of admissible scores. It distinguishes values compatible with data and assumptions about a target population (partial identification) from variation across weighting conventions (normative sensitivity). A citation alone does not establish a source's contribution. The article defines a comparison of answers generated with and without a source in a controlled documentary context, distinct from an intervention on the full engine with competing sources. The framework is supported by reproducible calculations. No new experiments are reported; its general empirical validity remains to be assessed.

==> anc/README.md <==
# Reproducibility materials

These files accompany *Measuring GEO Visibility: Prompt Corpora Define the Answer Market* by Olivier Martinez. They contain no newly collected user or generative-system data and no private preparatory documents.

- `source_reading_register.tsv`: reading scope and publication status for each of the 44 cited works. The row number follows the citation index used by the editable manuscript; the PDF bibliography is alphabetical. The register distinguishes full main-text reading of Tamer's author-hosted Review in Advance version from independent theorem verification; targeted reading of Jacobs and Wallach, including all of section 3; and the limited intellectual-lineage use of Messick's record and abstract. Liu et al. is documented as targeted primary-text reading on positional effects in long-context question answering, without claiming a GEO visibility experiment.
  The attribution references document targeted primary-text reading of AIS, ALCE, and Wallat et al. (ICTIR 2025). These distinguish source support, citation coverage, and causal faithfulness; neither full experimental audits nor new replications are claimed.
- `grossman_activation_inputs.csv`: query counts from Table 1 and rounded activation rates from section 4.1 of Grossman et al., *How Generative AI Disrupts Search*, SIGIR 2026, [arXiv:2604.27790v1](https://arxiv.org/abs/2604.27790v1), DOI 10.1145/3805712.3809667. Section 3 explicitly partitions the 11,500 benchmark query records into nine categories; it does not establish independent underlying needs. The main collection dates are 7–8 December 2025. The full-benchmark row contains the subset rows and must not be added to them as a separate stratum. No individual records were audited here.
- `reproduce_activation_demonstrator.py`: uses exact rational arithmetic to recalculate the weighting and variant policies, the collected-count reference, the aggregate residual, and conditional rounding envelopes; writes `grossman_activation_derived.csv`.
- `reproduce_analytical_examples.py`: uses exact rational arithmetic to check the fictional ranking example, coupled versus independent extrema, an unequal-weight variance identity by independent covariance summation, and the aggregate-data policy calculations. It also checks coverage, the collected-count weights' exclusion from the specified class, residual reconstruction, and rounding envelopes; writes `analytical_examples.json`.

To reproduce, keep all files in one directory and run the two Python scripts with Python 3. Only the standard library is needed. The scripts do not contact a network or invoke any model API.

In section 7.5, `p_act` denotes activation, `p_cond` conditional mention among activated responses, and `p_req` mention per query, with `p_req = p_act * p_cond`. The 40% value for `p_cond` is hypothetical. No brand mention observations are supplied by these activation aggregates, so the resulting `p_req` values are not measured brand visibility; activation alone gives `0 <= p_req <= p_act`. The reported weighting envelopes are sensitivity sets over specified conventions, not confidence intervals or identified usage distributions. The parameter beta controls the Amazon Retail weight in the three-subset policy; gamma controls the original NQ weight in the variant mixture. These policies cannot be crossed without additional joint data.

The three-subset demonstration deliberately combines ORCAS with the reported activation extremes, Amazon Retail and ELI5. Its 30.88 percentage-point contrast is conditional on that selection and does not estimate typical sensitivity. Weighting these three subsets by their collected counts gives approximately 55.5% activation (55.507692% from the rounded inputs). This score lies numerically inside the reported 39.66–70.54% envelope, but its weight vector `(10/13, 1/13, 2/13)` is outside the class that fixes ORCAS at 20%. It is a reference for the restricted panel, not the 65.6% full-benchmark rate.

The five transcribed subsets cover 8,500 of 11,500 query records in the declared partition. These are not 8,500 independent needs: NQ and NQ Keywords share underlying questions. The remaining 3,000 records have a combined activation rate approximately reconstructible by subtraction from the published total: 76.966667%, or about 77.0%. Their separate subcorpus rates and individual responses are not reconstructed from these aggregates. Products of rounded rates and counts are arithmetic inputs, not recovered exact activation counts.

The paper does not specify its rounding convention. Under the explicit calculation assumption of rounding to the nearest 0.1 percentage point, continuous propagation gives conservative envelopes of approximately 55.457692–55.557692% for the collected-count reference and 76.633333–77.3% for the aggregate residual. The latter treats the rates as continuous quantities within their rounding intervals.

Conditionally treating the Table 1 denominators as exact and activation as one binary outcome per query record permits an additional integer constraint. The compatible residual activation counts are then 2,302–2,316, giving 76.733333–77.2%, displayed with outward rounding as **76.7–77.2%**. These are counts allowed by the stated constraints, not counts recovered from individual records; the rounding convention remains an assumption. Neither the continuous nor the integer-constrained envelope is a confidence interval. Additional decimal places describe the stated inputs and assumptions, not higher empirical precision. Source works retain their respective rights; their full texts and underlying individual observations are not redistributed here.


==> anc/analytical_examples.json <==
{
  "scope": "Analytical identities and recalculation of rounded published aggregates",
  "ranking_example": {
    "data_type": "Fictional conditional probabilities",
    "lambda_values": [
      0.2,
      0.8
    ],
    "scores_a": [
      0.78,
      0.42
    ],
    "scores_b": [
      0.58,
      0.52
    ],
    "crossover": 0.6,
    "a_envelope": [
      0.42,
      0.78
    ],
    "b_envelope": [
      0.52,
      0.58
    ],
    "coupled_difference_envelope": [
      -0.1,
      0.2
    ],
    "independent_interval_subtraction": [
      -0.16,
      0.26
    ]
  },
  "variance_identity": {
    "check": "Exact agreement with direct covariance summation",
    "covariance_sum_exact": "181117/86400",
    "identity_exact": "181117/86400",
    "data_type": "Synthetic fixed weights and variance components; no observations"
  },
  "activation_policy": {
    "mixing_parameter": "beta: Amazon Retail weight",
    "formula": "p_act(beta) = 0.8598 - 0.772*beta",
    "ORCAS_weight": 0.2,
    "Amazon_weight_interval": [
      0.2,
      0.6
    ],
    "ELI5_weight": "0.8 - Amazon weight",
    "activation_envelope": [
      0.3966,
      0.7054
    ],
    "difference_percentage_points": 30.88,
    "all_three_strata_simplex_envelope": [
      0.174,
      0.946
    ],
    "hypothetical_conditional_mention_probability": 0.4,
    "presence_formula": "p_req = p_act*p_cond; p_cond is hypothetical in these scenarios",
    "hypothetical_joint_presence_envelope": [
      0.15864,
      0.28216
    ],
    "denominator_multipliers_at_endpoints": [
      1.417635384179189,
      2.5214321734745337
    ],
    "warning": "Mention probabilities are hypothetical; these are not brand observations or confidence intervals"
  },
  "collected_count_reference": {
    "subset_order": [
      "ORCAS",
      "Amazon_Retail",
      "ELI5"
    ],
    "n_query_records": 6500,
    "normalized_weights_exact": {
      "ORCAS": "10/13",
      "Amazon_Retail": "1/13",
      "ELI5": "2/13"
    },
    "activation_rate_exact_from_rounded_inputs": "902/1625",
    "activation_rate": 0.555076923076923,
    "activation_percent": 55.50769230769231,
    "weight_vector_in_Pi": false,
    "reason_outside_Pi": "ORCAS weight 10/13 differs from the fixed 1/5 required by Pi",
    "score_numerically_inside_Pi_activation_envelope": true,
    "different_Pi_Amazon_weight_with_same_score": 0.3947190115583898,
    "warning": "A scalar coincidence does not place the collected weight vector inside Pi or establish representative population weights"
  },
  "published_partition_coverage": {
    "partition_assumption": "Table 1 categories are disjoint sets of query records and exhaust the 11500-record benchmark; they need not be disjoint topics or independent needs",
    "five_subsets": [
      "ORCAS",
      "Amazon_Retail",
      "ELI5",
      "NQ",
      "NQ_Keywords"
    ],
    "known_subsets_n_query_records": 8500,
    "full_benchmark_n_query_records": 11500,
    "known_record_fraction_exact": "17/23",
    "known_record_percent": 73.91304347826087,
    "known_five_query_weighted_activation_rate": 0.6158823529411764,
    "remaining_subset_sizes_from_Table_1": {
      "Amazon_Retail_Comp": 500,
      "Amazon_Retail_Q": 500,
      "Debate": 1000,
      "Localized": 1000
    },
    "remaining_n_query_records": 3000,
    "remaining_aggregate_activation_derived_not_directly_reported": 0.7696666666666667,
    "remaining_aggregate_activation_exact_from_rounded_inputs": "2309/3000",
    "remaining_aggregate_activation_percent": 76.96666666666667,
    "reconstruction": "(11500*0.656 - (5000*0.515 + 500*0.174 + 1000*0.946 + 1000*0.862 + 1000*0.765))/3000",
    "individual_remaining_activation_rates_identified_from_these_inputs": false,
    "warning": "Only a pooled residual is recovered approximately; no individual rate is invented, and record coverage is not independent-need or population coverage"
  },
  "source_selection_and_rounding": {
    "selection": "ORCAS reference plus Amazon Retail and ELI5, explicitly reported activation extremes; NQ pair selected for the formulation-policy illustration",
    "selection_limit": "The contrast is deliberately informative, not a typical-effect estimate or a representative sample of strata",
    "source": "https://arxiv.org/abs/2604.27790v1; Table 1 and section 4.1",
    "rounding_assumption": "Each published rate is rounded to the nearest 0.1 percentage point; this is an assumption, not a stated sampling model",
    "input_half_width_percentage_points": 0.05,
    "collected_reference_rounding_interval_rate": [
      0.5545769230769231,
      0.5555769230769231
    ],
    "residual_aggregate_conservative_rounding_interval_rate": [
      0.7663333333333333,
      0.773
    ],
    "residual_aggregate_conservative_rounding_interval_percent": [
      76.63333333333334,
      77.3
    ],
    "warning": "Rounding envelopes are not confidence intervals; conservatively propagated without integer-count tightening; weighted sums of rounded rates are not recovered event counts"
  },
  "optional_integer_count_rounding_diagnostic": {
    "status": "Conditional diagnostic under additional explicit assumptions; not a claim of recovered raw event counts",
    "assumptions": [
      "One binary activation event per query record",
      "Reported query counts are the exact denominators of the published rates",
      "Nearest rounding to 0.1 percentage point, rather than truncation or averaged rounded rates",
      "The benchmark and its listed categories form an exhaustive partition in records",
      "No other constraints on the four residual strata beyond binary counts and their sizes"
    ],
    "no_halfway_integer_counts_for_these_inputs": true,
    "input_compatible_count_intervals": {
      "full_benchmark": [
        7539,
        7549
      ],
      "ORCAS": [
        2573,
        2577
      ],
      "Amazon_Retail": [
        87,
        87
      ],
      "ELI5": [
        946,
        946
      ],
      "NQ": [
        862,
        862
      ],
      "NQ_Keywords": [
        765,
        765
      ]
    },
    "three_subset_count_interval": [
      3606,
      3610
    ],
    "five_subset_count_interval": [
      5233,
      5237
    ],
    "remaining_count_interval": [
      2302,
      2316
    ],
    "three_subset_rate_interval_exact": [
      "1803/3250",
      "361/650"
    ],
    "three_subset_percent_interval": [
      55.47692307692308,
      55.53846153846154
    ],
    "remaining_rate_interval_exact": [
      "1151/1500",
      "193/250"
    ],
    "remaining_percent_interval": [
      76.73333333333333,
      77.2
    ],
    "one_decimal_outer_display_remaining_percent": [
      76.7,
      77.2
    ],
    "one_decimal_display_encloses_integer_diagnostic": true,
    "one_decimal_display_encloses_continuous_envelope": false,
    "warning": "This refinement is conditional on binary events and exact denominators, not established by the rounded-rate CSV alone; neither interval is a sampling confidence interval"
  },
  "NQ_variant_policy": {
    "mixing_parameter": "gamma: probability of choosing the NQ question form",
    "formula": "p_act(gamma) = 0.765 + 0.097*gamma",
    "gamma_values": [
      0.0,
      0.25,
      0.5,
      0.75,
      1.0
    ],
    "activation_values": [
      0.765,
      0.78925,
      0.8135,
      0.83775,
      0.862
    ],
    "activation_envelope": [
      0.765,
      0.862
    ],
    "equal_mixture": 0.8135,
    "warning": "No crossed observations with the ORCAS/Amazon/ELI5 policies"
  }
}

==> anc/grossman_activation_derived.csv <==
specification,weights,activation_rate,activation_percent,conditional_to_unconditional_multiplier,unconditional_to_conditional_multiplier_if_positive,AIO_presence_lower_bound_from_activation_only,AIO_presence_upper_bound_from_activation_only,rate_rounding_lower_if_nearest_no_sampling_uncertainty,rate_rounding_upper_if_nearest_no_sampling_uncertainty,integer_count_diagnostic_lower_rate_assumptions_required,integer_count_diagnostic_upper_rate_assumptions_required,integer_diagnostic_assumptions,hypothetical_conditional_mention_probability,hypothetical_joint_presence_not_observed,interpretation
full_benchmark_reported,full_benchmark:1.000000000,0.656000000,65.600000,0.656000000,1.524390244,0,0.656000000,0.655500000,0.656500000,0.655565217,0.656434783,Binary events; exact stated denominators; nearest 0.1-percentage-point rounding; subset labels are disjoint records; not independently verified from raw records and not confidence intervals,0.4,0.262400000,Published aggregate; overlaps all subset rows
ORCAS,ORCAS:1.000000000,0.515000000,51.500000,0.515000000,1.941747573,0,0.515000000,0.514500000,0.515500000,0.514600000,0.515400000,Binary events; exact stated denominators; nearest 0.1-percentage-point rounding; subset labels are disjoint records; not independently verified from raw records and not confidence intervals,0.4,0.206000000,Published subset aggregate; ORCAS reference plus two reported activation extremes selected analytically
Amazon_Retail,Amazon_Retail:1.000000000,0.174000000,17.400000,0.174000000,5.747126437,0,0.174000000,0.173500000,0.174500000,0.174000000,0.174000000,Binary events; exact stated denominators; nearest 0.1-percentage-point rounding; subset labels are disjoint records; not independently verified from raw records and not confidence intervals,0.4,0.069600000,Published subset aggregate; ORCAS reference plus two reported activation extremes selected analytically
ELI5,ELI5:1.000000000,0.946000000,94.600000,0.946000000,1.057082452,0,0.946000000,0.945500000,0.946500000,0.946000000,0.946000000,Binary events; exact stated denominators; nearest 0.1-percentage-point rounding; subset labels are disjoint records; not independently verified from raw records and not confidence intervals,0.4,0.378400000,Published subset aggregate; ORCAS reference plus two reported activation extremes selected analytically
restricted_three_query_weighted,ORCAS:0.769230769 | Amazon_Retail:0.076923077 | ELI5:0.153846154,0.555076923,55.507692,0.555076923,1.801552106,0,0.555076923,0.554576923,0.555576923,0.554769231,0.555384615,Binary events; exact stated denominators; nearest 0.1-percentage-point rounding; subset labels are disjoint records; not independently verified from raw records and not confidence intervals,0.4,0.222030769,Reference proportional to collected counts on 6500 records; weights outside Pi because ORCAS=10/13 rather than 0.2; score numerically inside Pi's image; no population representativeness
restricted_three_equal_strata,ORCAS:0.333333333 | Amazon_Retail:0.333333333 | ELI5:0.333333333,0.545000000,54.500000,0.545000000,1.834862385,0,0.545000000,0.544500000,0.545500000,0.544866667,0.545133333,Binary events; exact stated denominators; nearest 0.1-percentage-point rounding; subset labels are disjoint records; not independently verified from raw records and not confidence intervals,0.4,0.218000000,Analyst-selected equal-stratum policy
restricted_three_retail_emphasis,ORCAS:0.200000000 | Amazon_Retail:0.600000000 | ELI5:0.200000000,0.396600000,39.660000,0.396600000,2.521432173,0,0.396600000,0.396100000,0.397100000,0.396520000,0.396680000,Binary events; exact stated denominators; nearest 0.1-percentage-point rounding; subset labels are disjoint records; not independently verified from raw records and not confidence intervals,0.4,0.158640000,"Illustrative policy; selected activation extremes, not inferred usage weights"
restricted_three_explanatory_emphasis,ORCAS:0.200000000 | Amazon_Retail:0.200000000 | ELI5:0.600000000,0.705400000,70.540000,0.705400000,1.417635384,0,0.705400000,0.704900000,0.705900000,0.705320000,0.705480000,Binary events; exact stated denominators; nearest 0.1-percentage-point rounding; subset labels are disjoint records; not independently verified from raw records and not confidence intervals,0.4,0.282160000,"Illustrative policy; selected activation extremes, not inferred usage weights"
five_reported_subsets_query_weighted,ORCAS:0.588235294 | Amazon_Retail:0.058823529 | ELI5:0.117647059 | NQ:0.117647059 | NQ_Keywords:0.117647059,0.615882353,61.588235,0.615882353,1.623686724,0,0.615882353,0.615382353,0.616382353,0.615647059,0.616117647,Binary events; exact stated denominators; nearest 0.1-percentage-point rounding; subset labels are disjoint records; not independently verified from raw records and not confidence intervals,0.4,0.246352941,Five subsets with published rates cover 8500/11500 records; NQ pair is not crossed with other strata; the remaining 3000 records have only a residual aggregate recoverable from these inputs
NQ_question_probability_0.00,NQ:0.000000000 | NQ_Keywords:1.000000000,0.765000000,76.500000,0.765000000,1.307189542,0,0.765000000,0.764500000,0.765500000,0.765000000,0.765000000,Binary events; exact stated denominators; nearest 0.1-percentage-point rounding; subset labels are disjoint records; not independently verified from raw records and not confidence intervals,0.4,0.306000000,"Gamma is question-form probability; policy interpolation on paired benchmark topics, not a full crossed design"
NQ_question_probability_0.25,NQ:0.250000000 | NQ_Keywords:0.750000000,0.789250000,78.925000,0.789250000,1.267025657,0,0.789250000,0.788750000,0.789750000,0.789250000,0.789250000,Binary events; exact stated denominators; nearest 0.1-percentage-point rounding; subset labels are disjoint records; not independently verified from raw records and not confidence intervals,0.4,0.315700000,"Gamma is question-form probability; policy interpolation on paired benchmark topics, not a full crossed design"
NQ_question_probability_0.50,NQ:0.500000000 | NQ_Keywords:0.500000000,0.813500000,81.350000,0.813500000,1.229256300,0,0.813500000,0.813000000,0.814000000,0.813500000,0.813500000,Binary events; exact stated denominators; nearest 0.1-percentage-point rounding; subset labels are disjoint records; not independently verified from raw records and not confidence intervals,0.4,0.325400000,"Gamma is question-form probability; policy interpolation on paired benchmark topics, not a full crossed design"
NQ_question_probability_0.75,NQ:0.750000000 | NQ_Keywords:0.250000000,0.837750000,83.775000,0.837750000,1.193673530,0,0.837750000,0.837250000,0.838250000,0.837750000,0.837750000,Binary events; exact stated denominators; nearest 0.1-percentage-point rounding; subset labels are disjoint records; not independently verified from raw records and not confidence intervals,0.4,0.335100000,"Gamma is question-form probability; policy interpolation on paired benchmark topics, not a full crossed design"
NQ_question_probability_1.00,NQ:1.000000000 | NQ_Keywords:0.000000000,0.862000000,86.200000,0.862000000,1.160092807,0,0.862000000,0.861500000,0.862500000,0.862000000,0.862000000,Binary events; exact stated denominators; nearest 0.1-percentage-point rounding; subset labels are disjoint records; not independently verified from raw records and not confidence intervals,0.4,0.344800000,"Gamma is question-form probability; policy interpolation on paired benchmark topics, not a full crossed design"


==> anc/grossman_activation_inputs.csv <==
subset,n_queries,activation_rate,reported_precision_percentage_points,collection_start,collection_end,source_url,source_location
full_benchmark,11500,0.656,0.1,2025-12-07,2025-12-08,https://arxiv.org/abs/2604.27790v1,Table 1 and section 4.1
ORCAS,5000,0.515,0.1,2025-12-07,2025-12-08,https://arxiv.org/abs/2604.27790v1,Table 1 and section 4.1
Amazon_Retail,500,0.174,0.1,2025-12-07,2025-12-08,https://arxiv.org/abs/2604.27790v1,Table 1 and section 4.1
ELI5,1000,0.946,0.1,2025-12-07,2025-12-08,https://arxiv.org/abs/2604.27790v1,Table 1 and section 4.1
NQ,1000,0.862,0.1,2025-12-07,2025-12-08,https://arxiv.org/abs/2604.27790v1,Table 1 and section 4.1
NQ_Keywords,1000,0.765,0.1,2025-12-07,2025-12-08,https://arxiv.org/abs/2604.27790v1,Table 1 and section 4.1


==> anc/reproduce_activation_demonstrator.py <==
"""Recalculate policy sensitivity from rounded published aggregate rates.

This is arithmetic on reported benchmark summaries, not new system collection,
a reanalysis of individual responses, or an estimate of brand visibility.

Manuscript notation: p_act is activation, p_cond conditional mention, and
p_req = p_act*p_cond presence per query. Gamma mixes the two NQ forms.
"""
import csv
from fractions import Fraction as F
from pathlib import Path

HERE = Path(__file__).resolve().parent
with (HERE / "grossman_activation_inputs.csv").open(encoding="utf-8", newline="") as f:
    inputs = {r["subset"]: r for r in csv.DictReader(f)}
rates = {k: F(r["activation_rate"]) for k, r in inputs.items()}
sizes = {k: int(r["n_queries"]) for k, r in inputs.items()}
rounding_half_width = {
    k: F(r["reported_precision_percentage_points"]) / 200
    for k, r in inputs.items()
}
# Optional diagnostic only: rates must be ordinary binary-event fractions with
# exactly the stated denominators. For mixtures, dataset labels identify disjoint
# query records, not independent needs. These conditions are not established by
# the rounded-rate transcription alone. No boundary is an integer count here,
# so conventions for an exact half-way tie do not affect this diagnostic.
count_intervals = {}
for name, size in sizes.items():
    lower_boundary = size*(rates[name]-rounding_half_width[name])
    upper_boundary = size*(rates[name]+rounding_half_width[name])
    assert lower_boundary.denominator != 1 and upper_boundary.denominator != 1
    compatible = [count for count in range(size+1)
                  if abs(F(count,size)-rates[name]) < rounding_half_width[name]]
    assert compatible
    count_intervals[name] = (min(compatible),max(compatible))
assert count_intervals == {
    'full_benchmark':(7539,7549), 'ORCAS':(2573,2577),
    'Amazon_Retail':(87,87), 'ELI5':(946,946),
    'NQ':(862,862), 'NQ_Keywords':(765,765),
}
rows = []

def add(name, weights, explanation):
    weights = {k: F(v) for k, v in weights.items()}
    assert sum(weights.values()) == 1
    p_act = sum(w * rates[k] for k, w in weights.items())
    p_cond_hypothetical = F(2,5)
    p_req_hypothetical = p_act*p_cond_hypothetical
    half_width = sum(w * rounding_half_width[k] for k, w in weights.items())
    integer_lower = sum(w*F(count_intervals[k][0],sizes[k]) for k,w in weights.items())
    integer_upper = sum(w*F(count_intervals[k][1],sizes[k]) for k,w in weights.items())
    assert p_act-half_width <= integer_lower <= integer_upper <= p_act+half_width
    rows.append({
        "specification": name,
        "weights": " | ".join(f"{k}:{float(v):.9f}" for k, v in weights.items()),
        "activation_rate": f"{float(p_act):.9f}",
        "activation_percent": f"{float(100*p_act):.6f}",
        "conditional_to_unconditional_multiplier": f"{float(p_act):.9f}",
        "unconditional_to_conditional_multiplier_if_positive": f"{float(1/p_act):.9f}",
        "AIO_presence_lower_bound_from_activation_only": "0",
        "AIO_presence_upper_bound_from_activation_only": f"{float(p_act):.9f}",
        "rate_rounding_lower_if_nearest_no_sampling_uncertainty": f"{float(max(F(0), p_act-half_width)):.9f}",
        "rate_rounding_upper_if_nearest_no_sampling_uncertainty": f"{float(min(F(1), p_act+half_width)):.9f}",
        "integer_count_diagnostic_lower_rate_assumptions_required": f"{float(integer_lower):.9f}",
        "integer_count_diagnostic_upper_rate_assumptions_required": f"{float(integer_upper):.9f}",
        "integer_diagnostic_assumptions": "Binary events; exact stated denominators; nearest 0.1-percentage-point rounding; subset labels are disjoint records; not independently verified from raw records and not confidence intervals",
        "hypothetical_conditional_mention_probability": "0.4",
        "hypothetical_joint_presence_not_observed": f"{float(p_req_hypothetical):.9f}",
        "interpretation": explanation,
    })

add("full_benchmark_reported", {"full_benchmark": 1}, "Published aggregate; overlaps all subset rows")
for name in ["ORCAS", "Amazon_Retail", "ELI5"]:
    add(name, {name: 1}, "Published subset aggregate; ORCAS reference plus two reported activation extremes selected analytically")
three = ["ORCAS", "Amazon_Retail", "ELI5"]
five = three + ["NQ", "NQ_Keywords"]
assert sum(sizes[k] for k in three) == 6500
assert sum(sizes[k] for k in five) == 8500
assert sizes["full_benchmark"] - sum(sizes[k] for k in five) == 3000
collected_weights = {k: F(sizes[k], 6500) for k in three}
assert list(collected_weights.values()) == [F(10,13), F(1,13), F(2,13)]
collected_rate = sum(collected_weights[k]*rates[k] for k in three)
assert collected_rate == F(902,1625)
assert collected_weights["ORCAS"] != F(1,5)
assert F(3966,10000) < collected_rate < F(7054,10000)
assert [sum(count_intervals[k][bound] for k in three) for bound in [0,1]] == [3606,3610]
assert [sum(count_intervals[k][bound] for k in five) for bound in [0,1]] == [5233,5237]
add("restricted_three_query_weighted", collected_weights, "Reference proportional to collected counts on 6500 records; weights outside Pi because ORCAS=10/13 rather than 0.2; score numerically inside Pi's image; no population representativeness")
add("restricted_three_equal_strata", {k:F(1,3) for k in three}, "Analyst-selected equal-stratum policy")
add("restricted_three_retail_emphasis", {"ORCAS":F(1,5), "Amazon_Retail":F(3,5), "ELI5":F(1,5)}, "Illustrative policy; selected activation extremes, not inferred usage weights")
add("restricted_three_explanatory_emphasis", {"ORCAS":F(1,5), "Amazon_Retail":F(1,5), "ELI5":F(3,5)}, "Illustrative policy; selected activation extremes, not inferred usage weights")
add("five_reported_subsets_query_weighted", {k:F(sizes[k],8500) for k in five}, "Five subsets with published rates cover 8500/11500 records; NQ pair is not crossed with other strata; the remaining 3000 records have only a residual aggregate recoverable from these inputs")
for gamma in [F(0), F(1,4), F(1,2), F(3,4), F(1)]:
    add(f"NQ_question_probability_{float(gamma):.2f}", {"NQ":gamma,"NQ_Keywords":1-gamma}, "Gamma is question-form probability; policy interpolation on paired benchmark topics, not a full crossed design")

assert abs(float(next(r for r in rows if r["specification"] == "restricted_three_retail_emphasis")["activation_rate"]) - .3966) < 1e-9
assert abs(float(next(r for r in rows if r["specification"] == "restricted_three_explanatory_emphasis")["activation_rate"]) - .7054) < 1e-9
assert abs(float(next(r for r in rows if r["specification"] == "NQ_question_probability_0.50")["activation_rate"]) - .8135) < 1e-9
with (HERE / "grossman_activation_derived.csv").open("w", encoding="utf-8", newline="") as f:
    writer = csv.DictWriter(f, fieldnames=list(rows[0]))
    writer.writeheader()
    writer.writerows(rows)
for row in rows:
    print(f'{row["specification"]}: activation {row["activation_percent"]}% ; denominator factor {row["unconditional_to_conditional_multiplier_if_positive"]}')


==> anc/reproduce_analytical_examples.py <==
"""Exact arithmetic for analytical examples; no user or model data are collected.

Run with Python 3 (standard library only). Fractions avoid rounding in checks.
This script complements the aggregate-input demonstrator; it estimates no
population frequencies, sampling uncertainty, or causal treatment effects.

Manuscript notation: p_act activation, p_cond conditional mention, p_req presence
per query; beta is the Amazon policy weight and gamma mixes the two NQ forms.
"""
from fractions import Fraction as F
from pathlib import Path
import csv
import json

HERE = Path(__file__).resolve().parent

def score(profile, weight):
    return weight * profile[0] + (1 - weight) * profile[1]

profile_a = (F(3, 10), F(9, 10))
profile_b = (F(5, 10), F(6, 10))
endpoints = (F(1, 5), F(4, 5))
values_a = [score(profile_a, w) for w in endpoints]
values_b = [score(profile_b, w) for w in endpoints]
differences = [a-b for a, b in zip(values_a, values_b)]
assert values_a == [F(78, 100), F(42, 100)]
assert values_b == [F(58, 100), F(52, 100)]
assert score(profile_a, F(3, 5)) == score(profile_b, F(3, 5))
assert min(differences) == F(-1, 10) and max(differences) == F(1, 5)
independent = [a-b for a in values_a for b in values_b]
assert min(independent) == F(-16, 100) and max(independent) == F(26, 100)

# Independent covariance-sum check of the unequal-weight variance identity.
# Shared situation, variant, and replicate effects induce the covariance.
w = [F(1, 5), F(3, 10), F(1, 2)]
v = [[F(1, 3), F(2, 3)], [F(1)], [F(1, 4), F(3, 4)]]
r = [[2, 3], [4], [3, 2]]
sigma_u, sigma_p, sigma_e = F(2), F(3), F(5)
assert sum(w) == 1 and all(sum(row) == 1 for row in v)
units = [(i, j, k, w[i]*v[i][j]/r[i][j])
         for i in range(len(w)) for j in range(len(v[i]))
         for k in range(r[i][j])]
covariance_sum = F(0)
for i, j, k, coefficient in units:
    for ii, jj, kk, other_coefficient in units:
        covariance = F(0)
        if i == ii:
            covariance += sigma_u
            if j == jj:
                covariance += sigma_p
                if k == kk:
                    covariance += sigma_e
        covariance_sum += coefficient * other_coefficient * covariance
variance_identity = (
    sigma_u * sum(x*x for x in w)
    + sigma_p * sum(w[i]**2*sum(x*x for x in v[i]) for i in range(len(w)))
    + sigma_e * sum(w[i]**2*sum(v[i][j]**2/r[i][j]
                               for j in range(len(v[i]))) for i in range(len(w)))
)
assert covariance_sum == variance_identity

with (HERE/'grossman_activation_inputs.csv').open(encoding='utf8', newline='') as f:
    input_rows = {row['subset']: row for row in csv.DictReader(f)}
rates = {key: F(row['activation_rate']) for key, row in input_rows.items()}
sizes = {key: int(row['n_queries']) for key, row in input_rows.items()}
expected_reported_inputs = {
    'ORCAS':(5000,F(515,1000)), 'Amazon_Retail':(500,F(174,1000)),
    'ELI5':(1000,F(946,1000)), 'NQ':(1000,F(862,1000)),
    'NQ_Keywords':(1000,F(765,1000)), 'full_benchmark':(11500,F(656,1000)),
}
assert {key:(sizes[key],rates[key]) for key in rates} == expected_reported_inputs
rounding_half_widths = {
    key: F(row['reported_precision_percentage_points']) / 200
    for key, row in input_rows.items()
}
assert all(width == F(1,2000) for width in rounding_half_widths.values())

def activation(beta):
    return F(1, 5)*rates['ORCAS'] + beta*rates['Amazon_Retail'] + (F(4, 5)-beta)*rates['ELI5']

beta_endpoints = [F(1, 5), F(3, 5)]
activation_values = [activation(beta) for beta in beta_endpoints]
assert activation_values == [F(7054, 10000), F(3966, 10000)]
assert max(activation_values)-min(activation_values) == F(3088, 10000)
hypothetical_p_cond = F(2, 5)
hypothetical_joint = [hypothetical_p_cond*p_act for p_act in activation_values]
assert hypothetical_joint == [F(28216, 100000), F(15864, 100000)]
assert (rates['NQ'] + rates['NQ_Keywords'])/2 == F(8135, 10000)

# A reference proportional to the collected counts is not a member of Pi.
# Its scalar score can nonetheless coincide with a score attained inside Pi.
three_subsets = ['ORCAS', 'Amazon_Retail', 'ELI5']
five_subsets = three_subsets + ['NQ', 'NQ_Keywords']
three_size = sum(sizes[key] for key in three_subsets)
five_size = sum(sizes[key] for key in five_subsets)
benchmark_size = sizes['full_benchmark']
remaining_size = benchmark_size-five_size
assert (three_size, five_size, benchmark_size, remaining_size) == (6500,8500,11500,3000)
collected_weights = {key:F(sizes[key],three_size) for key in three_subsets}
collected_reference = sum(collected_weights[key]*rates[key] for key in three_subsets)
assert list(collected_weights.values()) == [F(10,13),F(1,13),F(2,13)]
assert collected_reference == F(902,1625)
assert collected_weights['ORCAS'] != F(1,5)
assert min(activation_values) < collected_reference < max(activation_values)
equivalent_beta = (F(8598,10000)-collected_reference)/F(772,1000)
assert F(1,5) < equivalent_beta < F(3,5)
assert activation(equivalent_beta) == collected_reference

# Published partition sizes for the four other subsets (Table 1). Their separate
# activation rates are not assigned here. Their weighted aggregate is recoverable
# by subtraction, approximately because every published rate has been rounded.
remaining_subset_sizes = {
    'Amazon_Retail_Comp':500, 'Amazon_Retail_Q':500,
    'Debate':1000, 'Localized':1000,
}
assert sum(remaining_subset_sizes.values()) == remaining_size
known_weighted_sum = sum(sizes[key]*rates[key] for key in five_subsets)
five_rate = known_weighted_sum/five_size
remaining_rate = (benchmark_size*rates['full_benchmark']-known_weighted_sum)/remaining_size
assert known_weighted_sum == F(5235)
assert five_rate == F(1047,1700)
assert remaining_rate == F(2309,3000)
assert (five_size*five_rate+remaining_size*remaining_rate)/benchmark_size == rates['full_benchmark']
assert F(five_size,benchmark_size) == F(17,23)

# Conservative interval propagation under rounding to the nearest stated unit.
# This ignores possible tightening from integer event counts and is not a CI.
remaining_half_width = (
    benchmark_size*rounding_half_widths['full_benchmark']
    + sum(sizes[key]*rounding_half_widths[key] for key in five_subsets)
)/remaining_size
remaining_rounding_interval = [remaining_rate-remaining_half_width, remaining_rate+remaining_half_width]
assert remaining_half_width == F(1,300)
assert remaining_rounding_interval == [F(2299,3000),F(773,1000)]
collected_rounding_half_width = sum(collected_weights[key]*rounding_half_widths[key] for key in three_subsets)
assert collected_rounding_half_width == F(1,2000)

# Optional refinement: suppose rates are fractions of binary query-record events
# with the exact stated denominators. Treat Table 1 categories as disjoint record
# strata (without implying disjoint topics, distinct needs, or independence).
# This is an additional diagnostic, not a replacement for continuous propagation.
def floor_fraction(value):
    return value.numerator // value.denominator

def ceil_fraction(value):
    return -((-value.numerator) // value.denominator)

integer_count_intervals = {}
for key, size in sizes.items():
    lower_boundary = size*(rates[key]-rounding_half_widths[key])
    upper_boundary = size*(rates[key]+rounding_half_widths[key])
    # No possible event count lands on a half-way rounding boundary for these
    # inputs, so the unspecified tie convention is immaterial here.
    assert lower_boundary.denominator != 1 and upper_boundary.denominator != 1
    integer_count_intervals[key] = [
        max(0,ceil_fraction(lower_boundary)),
        min(size,floor_fraction(upper_boundary)),
    ]
assert integer_count_intervals == {
    'full_benchmark':[7539,7549], 'ORCAS':[2573,2577],
    'Amazon_Retail':[87,87], 'ELI5':[946,946],
    'NQ':[862,862], 'NQ_Keywords':[765,765],
}
three_count_interval = [sum(integer_count_intervals[key][side] for key in three_subsets)
                        for side in [0,1]]
five_count_interval = [sum(integer_count_intervals[key][side] for key in five_subsets)
                       for side in [0,1]]
total_count_interval = integer_count_intervals['full_benchmark']
residual_count_interval = [total_count_interval[0]-five_count_interval[1],
                           total_count_interval[1]-five_count_interval[0]]
assert three_count_interval == [3606,3610]
assert five_count_interval == [5233,5237]
assert residual_count_interval == [2302,2316]
assert 0 <= residual_count_interval[0] <= residual_count_interval[1] <= remaining_size
integer_three_rate_interval = [F(count,three_size) for count in three_count_interval]
integer_residual_rate_interval = [F(count,remaining_size) for count in residual_count_interval]
assert integer_three_rate_interval == [F(1803,3250),F(361,650)]
assert integer_residual_rate_interval == [F(1151,1500),F(193,250)]
assert (collected_reference-collected_rounding_half_width <= integer_three_rate_interval[0]
        <= integer_three_rate_interval[1] <= collected_reference+collected_rounding_half_width)
assert (remaining_rounding_interval[0] <= integer_residual_rate_interval[0]
        <= integer_residual_rate_interval[1] <= remaining_rounding_interval[1])

# Check attainable residual counts under just these count constraints: every
# integer between the extrema can be produced by a compatible total and sum of
# the five selected strata; the four remaining strata have total capacity 3000.
feasible_residual_counts = {
    total_count-known_count
    for total_count in range(total_count_interval[0],total_count_interval[1]+1)
    for known_count in range(five_count_interval[0],five_count_interval[1]+1)
    if 0 <= total_count-known_count <= remaining_size
}
assert feasible_residual_counts == set(range(2302,2317))
proposed_display_rate_interval = [F(767,1000),F(772,1000)]
assert (proposed_display_rate_interval[0] <= integer_residual_rate_interval[0]
        <= integer_residual_rate_interval[1] <= proposed_display_rate_interval[1])
assert not (proposed_display_rate_interval[0] <= remaining_rounding_interval[0]
            and remaining_rounding_interval[1] <= proposed_display_rate_interval[1])

gamma_values = [F(0),F(1,4),F(1,2),F(3,4),F(1)]
def nq_activation(gamma):
    return gamma*rates['NQ']+(1-gamma)*rates['NQ_Keywords']
assert all(nq_activation(gamma) == F(765,1000)+F(97,1000)*gamma for gamma in gamma_values)
assert nq_activation(F(1,2)) == F(8135,10000)

def interval(xs):
    return [float(min(xs)), float(max(xs))]

report = {
    'scope': 'Analytical identities and recalculation of rounded published aggregates',
    'ranking_example': {
        'data_type': 'Fictional conditional probabilities',
        'lambda_values': [float(x) for x in endpoints],
        'scores_a': [float(x) for x in values_a],
        'scores_b': [float(x) for x in values_b],
        'crossover': 0.6,
        'a_envelope': interval(values_a),
        'b_envelope': interval(values_b),
        'coupled_difference_envelope': interval(differences),
        'independent_interval_subtraction': interval(independent),
    },
    'variance_identity': {
        'check': 'Exact agreement with direct covariance summation',
        'covariance_sum_exact': str(covariance_sum),
        'identity_exact': str(variance_identity),
        'data_type': 'Synthetic fixed weights and variance components; no observations',
    },
    'activation_policy': {
        'mixing_parameter': 'beta: Amazon Retail weight',
        'formula': 'p_act(beta) = 0.8598 - 0.772*beta',
        'ORCAS_weight': 0.2,
        'Amazon_weight_interval': [0.2, 0.6],
        'ELI5_weight': '0.8 - Amazon weight',
        'activation_envelope': interval(activation_values),
        'difference_percentage_points': 30.88,
        'all_three_strata_simplex_envelope': [0.174, 0.946],
        'hypothetical_conditional_mention_probability': float(hypothetical_p_cond),
        'presence_formula': 'p_req = p_act*p_cond; p_cond is hypothetical in these scenarios',
        'hypothetical_joint_presence_envelope': interval(hypothetical_joint),
        'denominator_multipliers_at_endpoints': [float(1/x) for x in activation_values],
        'warning': 'Mention probabilities are hypothetical; these are not brand observations or confidence intervals',
    },
    'collected_count_reference': {
        'subset_order': three_subsets,
        'n_query_records': three_size,
        'normalized_weights_exact': {key:str(value) for key,value in collected_weights.items()},
        'activation_rate_exact_from_rounded_inputs': str(collected_reference),
        'activation_rate': float(collected_reference),
        'activation_percent': float(100*collected_reference),
        'weight_vector_in_Pi': False,
        'reason_outside_Pi': 'ORCAS weight 10/13 differs from the fixed 1/5 required by Pi',
        'score_numerically_inside_Pi_activation_envelope': True,
        'different_Pi_Amazon_weight_with_same_score': float(equivalent_beta),
        'warning': 'A scalar coincidence does not place the collected weight vector inside Pi or establish representative population weights',
    },
    'published_partition_coverage': {
        'partition_assumption': 'Table 1 categories are disjoint sets of query records and exhaust the 11500-record benchmark; they need not be disjoint topics or independent needs',
        'five_subsets': five_subsets,
        'known_subsets_n_query_records': five_size,
        'full_benchmark_n_query_records': benchmark_size,
        'known_record_fraction_exact': str(F(five_size,benchmark_size)),
        'known_record_percent': float(100*F(five_size,benchmark_size)),
        'known_five_query_weighted_activation_rate': float(five_rate),
        'remaining_subset_sizes_from_Table_1': remaining_subset_sizes,
        'remaining_n_query_records': remaining_size,
        'remaining_aggregate_activation_derived_not_directly_reported': float(remaining_rate),
        'remaining_aggregate_activation_exact_from_rounded_inputs': str(remaining_rate),
        'remaining_aggregate_activation_percent': float(100*remaining_rate),
        'reconstruction': '(11500*0.656 - (5000*0.515 + 500*0.174 + 1000*0.946 + 1000*0.862 + 1000*0.765))/3000',
        'individual_remaining_activation_rates_identified_from_these_inputs': False,
        'warning': 'Only a pooled residual is recovered approximately; no individual rate is invented, and record coverage is not independent-need or population coverage',
    },
    'source_selection_and_rounding': {
        'selection': 'ORCAS reference plus Amazon Retail and ELI5, explicitly reported activation extremes; NQ pair selected for the formulation-policy illustration',
        'selection_limit': 'The contrast is deliberately informative, not a typical-effect estimate or a representative sample of strata',
        'source': 'https://arxiv.org/abs/2604.27790v1; Table 1 and section 4.1',
        'rounding_assumption': 'Each published rate is rounded to the nearest 0.1 percentage point; this is an assumption, not a stated sampling model',
        'input_half_width_percentage_points': 0.05,
        'collected_reference_rounding_interval_rate': [float(collected_reference-collected_rounding_half_width),float(collected_reference+collected_rounding_half_width)],
        'residual_aggregate_conservative_rounding_interval_rate': [float(x) for x in remaining_rounding_interval],
        'residual_aggregate_conservative_rounding_interval_percent': [float(100*x) for x in remaining_rounding_interval],
        'warning': 'Rounding envelopes are not confidence intervals; conservatively propagated without integer-count tightening; weighted sums of rounded rates are not recovered event counts',
    },
    'optional_integer_count_rounding_diagnostic': {
        'status': 'Conditional diagnostic under additional explicit assumptions; not a claim of recovered raw event counts',
        'assumptions': [
            'One binary activation event per query record',
            'Reported query counts are the exact denominators of the published rates',
            'Nearest rounding to 0.1 percentage point, rather than truncation or averaged rounded rates',
            'The benchmark and its listed categories form an exhaustive partition in records',
            'No other constraints on the four residual strata beyond binary counts and their sizes',
        ],
        'no_halfway_integer_counts_for_these_inputs': True,
        'input_compatible_count_intervals': integer_count_intervals,
        'three_subset_count_interval': three_count_interval,
        'five_subset_count_interval': five_count_interval,
        'remaining_count_interval': residual_count_interval,
        'three_subset_rate_interval_exact': [str(value) for value in integer_three_rate_interval],
        'three_subset_percent_interval': [float(100*value) for value in integer_three_rate_interval],
        'remaining_rate_interval_exact': [str(value) for value in integer_residual_rate_interval],
        'remaining_percent_interval': [float(100*value) for value in integer_residual_rate_interval],
        'one_decimal_outer_display_remaining_percent': [76.7,77.2],
        'one_decimal_display_encloses_integer_diagnostic': True,
        'one_decimal_display_encloses_continuous_envelope': False,
        'warning': 'This refinement is conditional on binary events and exact denominators, not established by the rounded-rate CSV alone; neither interval is a sampling confidence interval',
    },
    'NQ_variant_policy': {
        'mixing_parameter': 'gamma: probability of choosing the NQ question form',
        'formula': 'p_act(gamma) = 0.765 + 0.097*gamma',
        'gamma_values': [float(gamma) for gamma in gamma_values],
        'activation_values': [float(nq_activation(gamma)) for gamma in gamma_values],
        'activation_envelope': [0.765, 0.862],
        'equal_mixture': 0.8135,
        'warning': 'No crossed observations with the ORCAS/Amazon/ELI5 policies',
    },
}
(HERE/'analytical_examples.json').write_text(json.dumps(report, indent=2), encoding='utf8')
print(json.dumps(report, indent=2))


==> anc/source_reading_register.tsv <==
number	key	title	status	primary_url	reading_scope	verification_date
1	raji2021everything	AI and the Everything in the Whole Wide World Benchmark	NeurIPS Datasets and Benchmarks 2021, volume 1; peer-reviewed position paper	https://arxiv.org/abs/2111.15366v1	Primary text: introduction, benchmark definition in section 2.2, passages from sections 4.1–4.2; targeted reading, no new experiment or replication	2026-09-06
2	bowman2021benchmarking	What Will it Take to Fix Benchmarking in Natural Language Understanding?	NAACL 2021, pages 4843–4855; peer-reviewed position paper	https://doi.org/10.18653/v1/2021.naacl-main.385	Primary ACL PDF: sections 2–3.3, pages 4845–4848; task/benchmark, validity, annotation, and power; targeted reading	2026-09-06
3	mizrahi2024multiprompt	State of What Art? A Call for Multi-Prompt LLM Evaluation	Transactions of the Association for Computational Linguistics 12, 2024	https://doi.org/10.1162/tacl_a_00681	Methods, sections 5–7, and selected results consulted	2026-09-06
4	frick2025p2l	Prompt-to-Leaderboard: Prompt-Adaptive LLM Evaluations	ICML 2025; PMLR 267	https://proceedings.mlr.press/v267/frick25a.html	Official record and abstract; author manuscript accessible, experiments not audited	2026-09-06
5	messick1994validity	Validity of Psychological Assessment: Validation of Inferences From Persons' Responses and Performances as Scientific Inquiry Into Score Meaning	ETS Research Report RR-94-45, 1994	https://doi.org/10.1002/j.2333-8504.1994.tb01618.x	Record and abstract; intellectual lineage of validity only, not the main methodological anchor; no claim to have read the full text; not to be confused with the 1995 journal version	2026-09-06
6	zobel1998reliable	How Reliable Are the Results of Large-Scale Information Retrieval Experiments?	SIGIR 1998, pages 307–314; peer-reviewed conference	https://doi.org/10.1145/290941.291014	Partial reading: abstract and introduction on page 307, indexed extraction of the author PDF; experimental sections not consulted; ranking bias should not be generalized	2026-09-06
7	manski2003partial	Partial Identification of Probability Distributions	Monograph, Springer Series in Statistics, 2003	https://doi.org/10.1007/b97478	Partial reading: introduction, pages 1–2, through the official Springer preview; point identification and the identified set; remainder of the book not consulted	2026-09-06
8	grossman2026disrupts	How Generative AI Disrupts Search: An Empirical Study of Google Search, Gemini, and AI Overviews	SIGIR 2026; final author PDF and DOI confirmed	https://doi.org/10.1145/3805712.3809667	Primary text arXiv 2604.27790v1: section 3 (explicit partition into nine query categories, collection), sections 4.1–4.3, table 1 (reported denominators), and figure 2; 11,500 records, without independence of underlying needs; aggregates verified; rounding convention not specified by the source; integer-constrained refinement conditional on exact denominators, one binary activation per record, and rounding to the nearest 0.1 percentage point; no individual records audited or reanalyzed	2026-09-06
9	tamer2010partial	Partial Identification in Econometrics	Annual Review of Economics 2(1):167–195, 2010; peer-reviewed survey	https://doi.org/10.1146/annurev.economics.050708.143401	Primary PDF on the author website, Review in Advance version of 25 February 2010: entire main text read through paginated extraction, abstract and sections 1–5, pp. 167–192, including notes and captions; bibliography pp. 193–195 also consulted; no full visual audit or independent verification of referenced theorems; identity with the final published version not certified	2026-09-06
10	jacobs2021measurement	Measurement and Fairness	FAccT 2021; peer-reviewed conference	https://doi.org/10.1145/3442188.3445901	Author text arXiv:1912.05511v2: section 1 and all of section 3 (3.1.1 and 3.2.1–3.2.7), opening of section 4; section 2 and discussion previously consulted; targeted primary-text reading, not full-article reading; content validity and limits of convergence between proxies	2026-09-06
11	groves2010totalsurvey	Total Survey Error: Past, Present, and Future	Public Opinion Quarterly 74(5):849–879, 2010; peer-reviewed survey	https://doi.org/10.1093/poq/nfq065	Publisher HTML text: history of taxonomies, observation/non-observation, models and limitations of the framework, interactions between errors; targeted reading	2026-09-06
12	schwarz1999selfreports	Self-reports: How the questions shape the answers	American Psychologist 54(2), 1999	https://doi.org/10.1037/0003-066X.54.2.93	Original text consulted through a university-hosted copy; synthesis concerning human questionnaires, with no LLM experiment	2026-09-06
13	voorhees2002philosophy	The Philosophy of Information Retrieval Evaluation	Chapter in LNCS 2406, 2002	https://doi.org/10.1007/3-540-45691-0_34	NIST record and author manuscript consulted; history, assumptions, and limitations of controlled evaluation	2026-09-06
14	thomas2026validity	Evaluation Validity in Information Retrieval	SIGIR 2026; publication confirmed by institutional record and final PDF	https://doi.org/10.1145/3805712.3808538	Introduction and section 5 consulted; Perspective track not separately reverified	2026-09-06
15	buckley2004incomplete	Retrieval Evaluation with Incomplete Information	SIGIR 2004, pages 25–32; peer-reviewed conference	https://doi.org/10.1145/1008992.1009000	Primary NIST PDF: introduction, sections 4–6; incomplete judgments and comparative robustness of metrics; no replication	2026-09-06
16	sclar2024formatspread	Quantifying Language Models' Sensitivity to Spurious Features in Prompt Design or: How I Learned to Start Worrying About Prompt Formatting	ICLR 2024; main conference	https://arxiv.org/abs/2310.11324v2	Sections 1–4 consulted; appendices not audited	2026-09-06
17	polo2024prompteval	Efficient multi-prompt evaluation of LLMs	NeurIPS 2024, volume 37	https://doi.org/10.52202/079017-0707	Overview, model, and appendices A–B consulted; limitations of the prompt pool made explicit	2026-09-06
18	lior2025reliableeval	ReliableEval: A Recipe for Stochastic LLM Evaluation via Method of Moments	Findings of EMNLP 2025	https://doi.org/10.18653/v1/2025.findings-emnlp.594	Methods, results, limitations, and appendix A consulted	2026-09-06
19	hua2025artifact	Flaw or Artifact? Rethinking Prompt Sensitivity in Evaluating LLMs	EMNLP 2025; main conference	https://doi.org/10.18653/v1/2025.emnlp-main.1006	Methods, results, and judge validation consulted in the full text	2026-09-06
20	ribeiro2020checklist	Beyond Accuracy: Behavioral Testing of NLP Models with CheckList	ACL 2020; main conference	https://doi.org/10.18653/v1/2020.acl-main.442	Methods and description of test types consulted in the full text	2026-09-06
21	jack2026brittleness	Paraphrase Brittleness in Production Retrieval-Augmented Commercial Recommendation: Reproducibility Below the Rerun-Stability Baseline	arXiv preprint 2605.27440; provenance: Unusual	https://arxiv.org/abs/2605.27440v1	Methods, distinction between reformulations and constraints, repetitions, tables, and limitations consulted; no replication	2026-09-06
22	zhao2024wildchat	WildChat: 1M ChatGPT Interaction Logs in the Wild	ICLR 2024; main conference	https://proceedings.iclr.cc/paper_files/paper/2024/hash/9421261e06f1a63a352b068f1ac90609-Abstract-Conference.html	Status checked in proceedings; author manuscript v1, sections 2–3 and 6; official PDF inaccessible at the time of reading	2026-09-06
23	zheng2024lmsys	LMSYS-Chat-1M: A Large-Scale Real-World LLM Conversation Dataset	ICLR 2024; main conference	https://arxiv.org/abs/2309.11998v4	Sections 2–3 and 5 consulted; population reached, interface, filtering, and limitations	2026-09-06
24	chatterji2025use	How People Use ChatGPT	NBER Working Paper 34255, September 2025; peer-reviewed publication not confirmed	https://doi.org/10.3386/w34255	63-page primary version: sections 3.1–3.2 and sample scopes; NBER PDF inaccessible	2026-09-06
25	personagen2026	Demand-Side Measurement for Generative Engine Optimization: Constructing and Validating a Million-Persona, Intent-Annotated Buyer Corpus	arXiv preprint 2608.30023; provenance: EUAS and Rankfor.AI	https://arxiv.org/abs/2608.30023v1	Primary text v1: sections 3.1–3.6, 4.1–4.2, 8, and 9; 1,031,732 personas and 5,160,046 queries reported; public subset PersonaGen-15K contains 14,955 personas (sections 3.6 and 9); intent at the level of the persona’s query set; full corpus not audited	2026-09-06
26	meng2018bigdata	Statistical paradises and paradoxes in big data (I): Law of large populations, big data paradox, and the 2016 US presidential election	The Annals of Applied Statistics 12(2), 2018	https://doi.org/10.1214/18-AOAS1161SF	Original university-hosted PDF; introduction and identity linking selection, quantity, and error consulted	2026-09-06
27	miroyan2026searcharena	Search Arena: Analyzing Search-Augmented LLMs	ICLR 2026; main conference	https://proceedings.iclr.cc/paper_files/paper/2026/hash/4476dd7320e0eba63961990d73525064-Abstract-Conference.html	Final PDF: sections 2 and 5, appendix A; collection, interface, and limitations consulted	2026-09-06
28	laban2026multiturn	LLMs Get Lost In Multi-Turn Conversation	ICLR 2026; main conference	https://proceedings.iclr.cc/paper_files/paper/2026/hash/59f6421e64707225fdf5b28840679a07-Abstract-Conference.html	Record and final PDF; instruction-fragmentation method and simulation consulted	2026-09-06
29	zatuchin2026language	The Language of the Question Selects the Market: Query Language and Exit IP as Separable Factors in Commercial Recommendations from a Generative Search Interface	arXiv preprint 2608.30052; provenance: EUAS and Rankfor.AI	https://arxiv.org/abs/2608.30052v1	Primary text v1: sections 3.1–3.3, tables 1–3; collection on 29–30 August 2026, 234 usable runs and 12 rejected runs; incomplete language/location design, repetitions of a small number of needs; possible dependence not quantified; no replication	2026-09-06
30	aggarwal2024geo	GEO: Generative Engine Optimization	KDD 2024; final author version and DOI confirmed	https://doi.org/10.1145/3637528.3671900	Primary text arXiv 2311.09735v3, version dated 28 June 2024: sections 3.1–3.3 and ACM header; 10,000 queries, test set of 1,000, five generations; no replication; collection date not recorded	2026-09-06
31	kim2026sageo	SAGEO Arena: A Realistic Environment for Evaluating Search-Augmented Generative Engine Optimization	KDD 2026 V.2; final author version and acceptance announced, ACM page not used	https://doi.org/10.1145/3770855.3818146	Primary text arXiv 2602.12187v2, version dated 7 August 2026: sections 3–5, appendices A–C including table 6; 2,700 test queries, 171,003 documents; no replication; collection date not recorded	2026-09-06
32	rashkin2023ais	Measuring Attribution in Natural Language Generation Models	Computational Linguistics 49(4):777–840, December 2023; peer-reviewed journal article	https://doi.org/10.1162/coli_a_00486	Published primary PDF: sections 1–2, 3.1, 3.3.1–3.4, and 4.1 (pp. 778–783 and 786–792); targeted textual reading of definitions and annotation, without full experimental audit; consulted version: 2023-12; consulted PDF: https://aclanthology.org/2023.cl-4.2.pdf	2026-09-06
33	gao2023alce	Enabling Large Language Models to Generate Text with Citations	EMNLP 2023:6465–6488, December 2023; peer-reviewed conference paper	https://doi.org/10.18653/v1/2023.emnlp-main.398	Published primary PDF: sections 3.3–3.4 (pp. 6468–6469), section 6 and tables 8–9 (pp. 6472–6473), opening limitations (p. 6474); targeted textual reading, no replication; consulted version: 2023-12; consulted PDF: https://aclanthology.org/2023.emnlp-main.398.pdf	2026-09-06
34	wallat2025faithfulness	Correctness is not Faithfulness in Retrieval Augmented Generation Attributions	ICTIR 2025:22–32, published 18 July 2025; peer-reviewed conference paper	https://doi.org/10.1145/3731120.3744592	Published-version PDF on coauthor website: sections 4–6 (physical PDF pp. 5–9), including definition, interventions, controls, and limitations; targeted textual reading, no microdata audit or replication; consulted version: 2025-07-18; consulted PDF: https://mariaheuss.com/assets/correctness.pdf	2026-09-06
35	liu2024lostmiddle	Lost in the Middle: How Language Models Use Long Contexts	Transactions of the Association for Computational Linguistics 12:157–173, February 2024; peer-reviewed journal article	https://aclanthology.org/2024.tacl-1.9/	Primary published ACL PDF: first page (metadata), sections 2.1–2.3 pp. 159–162 and captions of figures 3–5; sections 3.1–3.2 pp. 162–163; targeted textual reading, without data audit, replication, or visual verification of all plots; long-context accuracy, not GEO visibility	2026-09-06
36	hudgens2008interference	Toward Causal Inference With Interference	Journal of the American Statistical Association 103(482):832–842, 2008; peer-reviewed article	https://doi.org/10.1198/016214508000000292	Primary text consulted through PMC2600548: introduction and definitions of effects under interference; no automatic transfer of causal guarantees to generative engines	2026-09-06
37	sharma2026discovery	The Discovery Gap: How Product Hunt Startups Vanish in LLM Organic Discovery Queries	arXiv preprint 2601.00912; manuscript derived from a thesis	https://arxiv.org/abs/2601.00912v1	Section 3, table 4.1, and appendix C consulted; counts and exact-name presence verified	2026-09-06
38	xu2026overviews	Measuring Google AI Overviews: Activation, Source Quality, Claim Fidelity, and Publisher Impact	arXiv preprint 2605.14021; Under Review declared by the authors	https://arxiv.org/abs/2605.14021v1	Sections 3.1–3.2, section 4.1, and table 3; rates, denominators, and query forms verified	2026-09-06
39	zhang2026multiple	Beyond the Singular: Revealing the Value of Multiple Generations in Benchmark Evaluation	Findings of ACL 2026	https://doi.org/10.18653/v1/2026.findings-acl.488	Hierarchical model, experiments, and limitations consulted	2026-09-06
40	lalor2016irt	Building an Evaluation Scale using Item Response Theory	EMNLP 2016, pages 648–657; peer-reviewed conference	https://doi.org/10.18653/v1/D16-1062	Primary ACL PDF: introduction and section 2.1, pages 648–650; item parameters, local independence, and calibration; experiment not replicated	2026-09-06
41	maiapolo2024tinybenchmarks	tinyBenchmarks: evaluating LLMs with fewer examples	ICML 2024, PMLR 235:34303–34326; peer-reviewed conference	https://proceedings.mlr.press/v235/maia-polo24a.html	Primary text arXiv 2402.14992v2: sections 2–4.2 and 6.2; benchmark estimand, item selection/weighting, IRT, and limitations under distribution shift; no replication	2026-09-06
42	steegen2016multiverse	Increasing Transparency Through a Multiverse Analysis	Perspectives on Psychological Science 11(5), 2016	https://doi.org/10.1177/1745691616658637	Complete article consulted on the publisher’s website; application to prompt corpora proposed by this survey	2026-09-06
43	gebru2021datasheets	Datasheets for Datasets	Communications of the ACM 64(12), 2021	https://doi.org/10.1145/3458723	Primary text arXiv 1803.09010v8: questions in sections 3.2–3.7 and discussion in section 4 consulted; Communications of the ACM status retained; no implementation audit	2026-09-06
44	liang2023helm	Holistic Evaluation of Language Models	Transactions on Machine Learning Research, 2023	https://arxiv.org/abs/2211.09110v2	Author text arXiv 2211.09110v2: adaptation, section 8.2, and limitations consulted; TMLR status confirmed; complete list of 50 authors verified against the primary record; opening OpenReview blocked	2026-09-06

